Analysis methods for the first KATRIN neutrino-mass measurement

We report on the data set, data handling, and detailed analysis techniques of the first neutrino-mass measurement by the Karlsruhe Tritium Neutrino (KATRIN) experiment, which probes the absolute neutrino-mass scale via the $\beta$-decay kinematics of molecular tritium. The source is highly pure, cryogenic T$_2$ gas. The $\beta$ electrons are guided along magnetic field lines toward a high-resolution, integrating spectrometer for energy analysis. A silicon detector counts $\beta$ electrons above the energy threshold of the spectrometer, so that a scan of the thresholds produces a precise measurement of the high-energy spectral tail. After detailed theoretical studies, simulations, and commissioning measurements, extending from the molecular final-state distribution to inelastic scattering in the source to subtleties of the electromagnetic fields, our independent, blind analyses allow us to set an upper limit of 1.1 eV on the neutrino-mass scale at a 90\% confidence level. This first result, based on a few weeks of running at a reduced source intensity and dominated by statistical uncertainty, improves on prior limits by nearly a factor of two. This result establishes an analysis framework for future KATRIN measurements, and provides important input to both particle theory and cosmology.

==> anc/katrin-knm1-data.txt <==
Notes:
The uncertainty of the absolute energy scale (first column) is discussed in Sec. XII of the corresponding paper.
The systematic uncertainties, included in the KATRIN fits, are correlated between points and are not reported here. See Tables III and IV of the corresponding paper.

Retarding Energy (eV)    Rate (cps)
__________________        ________

       18535.116           20.3774  
       18537.092           17.1626  
       18539.127           14.1988  
       18541.093           11.6754  
         18543.1            9.4446  
       18545.099            7.5715  
       18547.131            5.9194  
       18549.099            4.6084  
       18551.099             3.538  
       18553.111            2.6031  
       18555.115            1.8883  
       18557.111            1.3572  
        18559.09            0.9545  
       18560.104            0.7975  
       18561.115             0.661  
       18562.115            0.5581  
        18563.12            0.4782  
       18564.131            0.4145  
        18565.11            0.3681  
       18567.094            0.3155  
       18569.119            0.2973  
       18571.098            0.2943  
       18576.108            0.2903  
         18581.1            0.2909  
       18591.107            0.2913  
       18601.073            0.2923  
       18621.097            0.2924  

